Dependence of galactic bars on the tidal density field in the SDSS

As a key driver of the secular evolution of disc galaxies, bar formation is potentially linked to the surrounding tidal field. We systematically investigate the dependence of bars on both the small (${<}2\,\mathrm{Mpc}/h$) and large-scale (${>}5\,\mathrm{Mpc}/h$) tidal fields using galaxies observed between $0.01{<}z{<}0.11$ by the Sloan Digital Sky Survey (SDSS). We characterise bar strength using the ellipticity of the isophote that corresponds to the bar, $e_{\mathrm{bar}}$, derived from the galaxy image after subtracting the 2D disc component. We demonstrate the efficacy of our bar detection method by performing an extensive comparison with the visual identifications from SDSS and the DESI Legacy Surveys. Using the Yang et al. SDSS group catalogue, we confirm the results from a recent study that the average $e_{\mathrm{bar}}$ of galaxies within interacting clusters is higher than that within isolated ones at $0.01{<}z{<}0.06$, but this small-scale tidal enhancement of bars disappears after we increase the cluster sample by a factor of five to $z{=}0.11$. On large scales, we explore the dependence of $e_{\mathrm{bar}}$ on $\alpha_{5}$, the tidal anisotropy of the density field defined over $5\,\mathrm{Mpc}/h$. We do not detect any such dependence for $98\%$ of the galaxies with $\alpha_{5}{<}10$. Intriguingly, among the $2\%$ with $\alpha_{5}{\ge}10$, we detect some hint of a boost in bar strength in the underdense regions and a suppression in the overdense regions. Combining our results on both scales, we conclude that there is little evidence for the tidal dependence of bar formation in the local Universe, except for the extremely anisotropic environments.

==> preview.sh <==
# !/bin/bash
latexmk -f -pvc -pdf -view=pdf ms.tex

